Hydra: An Accelerator for Real-Time Edge-Aware Permeability Filtering in 65nm CMOS

Many modern video processing pipelines rely on edge-aware (EA) filtering methods. However, recent high-quality methods are challenging to run in real-time on embedded hardware due to their computational load. To this end, we propose an area-efficient and real-time capable hardware implementation of a high quality EA method. In particular, we focus on the recently proposed permeability filter (PF) that delivers promising quality and performance in the domains of HDR tone mapping, disparity and optical flow estimation. We present an efficient hardware accelerator that implements a tiled variant of the PF with low on-chip memory requirements and a significantly reduced external memory bandwidth (6.4x w.r.t. the non-tiled PF). The design has been taped out in 65 nm CMOS technology, is able to filter 720p grayscale video at 24.8 Hz and achieves a high compute density of 6.7 GFLOPS/mm2 (12x higher than embedded GPUs when scaled to the same technology node). The low area and bandwidth requirements make the accelerator highly suitable for integration into SoCs where silicon area budget is constrained and external memory is typically a heavily contended resource.

==> data/hydraTechScaling_iscas2018.m <==
% tech scaling of HYDRA, for ISCAS2018 paper
% Michael Schaffner, Oct 2017
%
% using data from:
%
% [1] Hybrid ASIC/FPGA System for Fully Automatic Stereo-to-Multiview
% Conversion using IDW, Schaffner et al., TIP, 2016
% https://iis-people.ee.ethz.ch/~michscha/papers/tcsvt2016.pdf
%
% [2] Exploring Near-Memory Streaming Co-processorsfor Dense Matrix 
% Operations in Deep Learning, Schuiki et al., submitted to DATE 2018
%
% [3] High-Efficiency Logarithmic Number Unit Design based on an
% Improved Cotransformation Scheme, Popoff et al., DATE, 2016
% https://iis-people.ee.ethz.ch/~michscha/papers/date2016.pdf
%
% basic scaling rules of CMOS (although this behaves somewhat 
% worse in the deeply scaled regime in practice):
% 
% [4] CMOS Gate Delays, Power, and Scaling, Microelectronic Devices and Circuits, MIT, Fall 2009
% https://ocw.mit.edu/courses/electrical-engineering-and-computer-science/6-012-microelectronic-devices-and-circuits-fall-2009/lecture-notes/MIT6_012F09_lec16_scaling.pdf
%

close all;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% power tech scaling in [14nm, 65nm]
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
node = linspace(0,100,1000);

pwrFrom65to28 = 605/(1905/1.3/1.3*1.2*1.2);  % [1]
pwrFrom28to14 = 0.7;                         % [2]

% fit a second order poly (quadratic scaling [4])
pPwr=polyfit([14 28 65],[pwrFrom65to28*[pwrFrom28to14 1]  1],2);

figure;
plot(node,polyval(pPwr,node));
title('pwr scalefact');
hold on;
box on;
grid on;
plot([14 28 65],[pwrFrom65to28*[pwrFrom28to14 1]  1],'ro');
xlabel('[nm]');
ylabel('[factor with respect to 65nm]');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% area tech scaling in [14nm, 65nm]
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
areaFrom65to28 = 0.5 * (1.444 / 6.372 + 6.929 /18.073); % [1] SRAM and logic, take average
areaFrom28to14 = 0.4; % [2]

% fit a second order poly (quadratic scaling [4])
pArea=polyfit([14 28 65],[areaFrom65to28*[areaFrom28to14 1]  1],2);

figure;
plot(node,polyval(pArea,node));
title('area scalefact');
hold on;
box on;
grid on;
plot([14 28 65],[areaFrom65to28*[areaFrom28to14 1]  1],'ro');
xlabel('[nm]');
ylabel('[factor with respect to 65nm]');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% speed tech scaling in [14nm, 65nm]
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

freqFrom65to28 = 1.5; % [3] from AT plot, maximum freq at P&R -> improvement is around 4.9/3.3=1.48
freqFrom28to14 = 1.4; % [2]

% fit a first order poly (linear scaling [4])
pFreq=polyfit([14 28 65],1./[freqFrom65to28*[freqFrom28to14 1]  1],1);

figure;
plot(node,polyval(pFreq,node));
title('freq scalefact');
hold on;
box on;
grid on;
plot([14 28 65],1./[freqFrom65to28*[freqFrom28to14 1]  1],'ro');
xlabel('[nm]');
ylabel('[factor with respect to 65nm]');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% HYDRA specs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

fprintf('-------------------------------\n');
fprintf('specs @65nm:\n');

% GFLOPs of HYDRA
gflops65 = 25 * 3354 * ((16 * 4 + 2) * 48^2) /1e9;
% flops per watt
pwr65 = 0.445;
fpw65 = gflops65 / pwr65;
% flops per area
area65      = 1.9123;
fpa65       = gflops65 / area65;


fprintf('%.2f [mm^2]\n',    area65);
fprintf('%.2f [W]\n',       pwr65);
fprintf('%.2f GFLOP/S\n',   gflops65);
fprintf('%.2f GFLOP/S/W\n', fpw65);
fprintf('%.2f GFLOP/S/A\n', fpa65);
fprintf('%.2f GFLOP/S/A/W\n', gflops65/area65/pwr65);
fprintf('-------------------------------\n');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% apply scaling to HYDRA
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

node = 16;

fprintf('\n-------------------------------\n');
fprintf('scaling factors from 65nm to %.fnm:\n', node);


gflops16 = gflops65 / polyval(pFreq,node);
fprintf('speed: %.2fx\n', 1/polyval(pFreq,node));

pwr16  = pwr65 * polyval(pArea,node);
fprintf('power: %.2fx\n', polyval(pPwr,node));

area16 = area65 * polyval(pArea,node);
fprintf('area: %.2fx\n', polyval(pArea,node));
fprintf('-------------------------------\n');

fprintf('\n-------------------------------\n');
fprintf('specs @%.fnm:\n',    node);
fprintf('%.2f [mm^2]\n',      area16);
fprintf('%.2f [W]\n',         pwr16);
fprintf('%.2f GFLOP/S\n',     gflops16);
fprintf('%.2f GFLOP/S/W\n',   gflops16/pwr16);
fprintf('%.2f GFLOP/S/A\n',   gflops16/area16);
fprintf('%.2f GFLOP/S/A/W\n', gflops16/area16/pwr16);
fprintf('-------------------------------\n');





